High-performance microresonator optical parametric oscillator on a silicon chip

Optical parametric oscillation (OPO) is distinguished by its wavelength access, that is, the ability to flexibly generate coherent light at wavelengths that are dramatically different from the pump laser, and in principle bounded solely by energy conservation between the input pump field and the output signal/idler fields. As society adopts advanced tools in quantum information science, metrology, and sensing, microchip OPO may provide an important path for accessing relevant wavelengths. However, a practical source of coherent light should additionally have high conversion efficiency and high output power. Here, we demonstrate a silicon photonics OPO device with unprecedented performance. Our OPO device, based on the third-order ($\chi^{(3)}$) nonlinearity in a silicon nitride microresonator, produces output signal and idler fields widely separated from each other in frequency ($>$150 THz), and exhibits a pump-to-idler conversion efficiency up to 29 $\%$ with a corresponding output idler power of $>$18 mW on-chip. This performance is achieved by suppressing competitive processes and by strongly overcoupling the output light. This methodology can be readily applied to existing silicon photonics platforms with heterogeneously-integrated pump lasers, enabling flexible coherent light generation across a broad range of wavelengths with high output power and efficiency.

==> BibTeX_clean.py <==
import os, errno
# import ipdb
import re
import sys


# -- Get Parameters --
#-----------------------------------------------------------
bibfile = './Biblio.bib'
# if len(sys.argv)> 2:
#     num_author = int(sys.argv[2])
# else:
#     num_author = None
# num_author = None
num_author = None



# -- open the bibfile --
#-----------------------------------------------------------
f = open(bibfile)
lines = f.readlines()
f.close()
usefull = ['author','title','journal','year','volume','number','pages','doi','publisher','type','isbn','arxiv','url','editor', 'booktitle']
# test_str = r".*(?=(" + '|'.join(usefull) + r"))" + r" =(.*)\,"
test_str = r'\t?' + f'({"|".join(usefull)})' + r'\s+=(.*)\,'
# -- Get Where new entry begin in the file --
#-----------------------------------------------------------
bibkeys = [x.split('{')[1].split(',')[0] for x in lines if x[0]=='@']
index = [lines.index(x) for x in lines if x[0]=='@']
Bibref = [None]*len(index)
n = 0

# -- Creat a Dict of The bibfile --
#-----------------------------------------------------------
for ii in index:
    if ii is not index[-1]:
        ref = lines[index[n]+1:index[n+1]]
    else:
        ref =  lines[index[n]+1::]
    test = re.compile(test_str)
    res = list(map(lambda x: test.findall(x), ref))
    Bibref[n] = {rr[0][0]:rr[0][1].strip() for rr in res if len(rr)>0}
    Bibref[n]['type'] = lines[index[n]].split('{')[0][1::]
    # Dealing with number of authors
    #-----------------------------------------------------------
    if num_author:

        auth = Bibref[n]['author'][1:-1:].split(' and ')
        len_original_author = len(auth)
        auth = auth[:num_author:]
        auth = ' and '.join(auth)
        # fix when there is less than num_author for real on the paper 2017/12/04
        if len_original_author > num_author:
            auth = auth + ' and others'

        Bibref[n]['author'] = '{' + auth  + '}'

    n += 1

Bib = {}
Bib = dict(zip(bibkeys, Bibref))

# -- Rewrite the bibfile--
#-----------------------------------------------------------
newf = bibfile.split('.')[0] + '_new.bib'
try:
    os.remove(newf)
except OSError:
    pass

f = open(newf,'w+')
for ii in Bib.keys():
    f.write("@"+Bib[ii]['type']+"{"+ii+",\n")
    kk = [x for x in Bib[ii].keys() if x is not 'type']
    for jj in kk:
        f.write(jj+" = "+Bib[ii][jj]+',\n')
    f.write("}\n\n")
f.close()

try:
    os.remove(bibfile)
except OSError:
    pass

os.rename(newf,bibfile)

